Uneven Extraction in Coffee Brewing

A recent experiment showed that, contrary to theoretical predictions, beyond a cutoff point grinding coffee more finely results in lower extraction. One potential explanation for this is that fine grinding promotes non-uniform extraction in the coffee bed. We investigate the possibility that this could occur due the interaction between dissolution and flow promoting uneven extraction. A low dimensional model in which there are two possible pathways for flow is derived and analysed. This model shows that, below a critical grind size, there is a decreasing extraction with decreasing grind size as is seen experimentally. In the model this is due to a complicated interplay between an initial imbalance in the porosities and permeabilities of the two pathways which is increased by flow and extraction, leading to the complete extraction of all soluble coffee from one pathway.

==> anc/content.xml <==
<?xml version="1.0" encoding="UTF-8"?>

<!--   Created by wxMaxima 18.02.0   -->
<!--https://andrejv.github.io/wxmaxima/-->

<wxMaximaDocument version="1.5" zoom="100" activecell="50">

<cell type="code">
<input>
<editor type="input">
<line>kill(all);</line>
</editor>
</input>
<output>
<mth><lbl>(%o0) </lbl><v>done</v>
</mth></output>
</cell>

<cell type="title" sectioning_level="1">
<editor type="title" sectioning_level="1">
<line>Coffee Modelling</line>
</editor>

</cell>

<cell type="section" sectioning_level="2">
<editor type="section" sectioning_level="2">
<line>References</line>
</editor>

</cell>

<cell type="text">
<editor type="text">
<line>Very roughly data is from [1], model is from [2].</line>
<line></line>
<line>[1] Systematically Improving Espresso: Insights</line>
<line>from Mathematical Modeling and Experiment</line>
<line></line>
<line>[2] Modelling of coffee extraction during brewing using </line>
<line>multiscale methods: An experimentally validated model</line>
</editor>

</cell>

<cell type="section" sectioning_level="2">
<editor type="section" sectioning_level="2">
<line>Main variables</line>
</editor>

</cell>

<cell type="text">
<editor type="text">
<line>c1, c2: mass concentration of coffee in the liquid in beds 1 and 2 (kg/m^3)</line>
<line>epsilon1, epsilon2: porosity of coffee beds fraction of the volume</line>
<line>      not occupied by coffee grains (no units).</line>
</editor>

</cell>

<cell type="code">
<input>
<editor type="input">
<line>depends([c1,c2,epsilon1,epsilon2],t);</line>
</editor>
</input>
<output>
<mth><lbl>(%o1) </lbl><t>[</t><fn><r><fnm>c1</fnm></r><r><p><v>t</v></p></r></fn><t>,</t><fn><r><fnm>c2</fnm></r><r><p><v>t</v></p></r></fn><t>,</t><fn><r><fnm>epsilon1</fnm></r><r><p><v>t</v></p></r></fn><t>,</t><fn><r><fnm>epsilon2</fnm></r><r><p><v>t</v></p></r></fn><t>]</t>
</mth></output>
</cell>

<cell type="section" sectioning_level="2">
<editor type="section" sectioning_level="2">
<line>Flow of liquid (water/coffee)</line>
</editor>

</cell>

<cell type="text">
<editor type="text">
<line>Flow of water into the system Q (m^3/s) must be flow out of the two</line>
<line>coffee beds: Q1 and Q2. </line>
</editor>

</cell>

<cell type="code">
<input>
<editor type="input">
<line>eq01:Q=Q1+Q2; /* Constant flow rate */</line>
</editor>
</input>
<output>
<mth><lbl userdefined="yes" userdefinedlabel="eq01">(%o2) </lbl><v>Q</v><v>=</v><v>Q2</v><v>+</v><v>Q1</v>
</mth></output>
</cell>

<cell type="text">
<editor type="text">
<line>Flow through a coffee bed will be given by the Kozeny-Carman equation</line>
<line>A: area of each coffee bed (half the area of the coffee beds from [1])</line>
<line>L: thickness of the coffee bed (take from [1])</line>
<line>P: Pressure at the top of the coffee beds: the same for each bed</line>
<line>mu: viscosity of water (assume is also the viscosity of coffee)</line>
<line>kappa: permeability from Kozeny-Carman</line>
</editor>

</cell>

<cell type="code">
<input>
<editor type="input">
<line>eq02:Q1=A*P*kappa(epsilon1)/L/mu;</line>
<line>eq03:ev(eq02,Q1=Q2,epsilon1=epsilon2);</line>
</editor>
</input>
<output>
<mth><lbl userdefined="yes" userdefinedlabel="eq02">(%o3) </lbl><v>Q1</v><v>=</v><f><r><v>A</v><h>*</h><v>P</v><h>*</h><fn><r><fnm>kappa</fnm></r><r><p><v>epsilon1</v></p></r></fn></r><r><v>L</v><h>*</h><g>mu</g></r></f><lbl userdefined="yes" userdefinedlabel="eq03">(%o4) </lbl><v>Q2</v><v>=</v><f><r><v>A</v><h>*</h><v>P</v><h>*</h><fn><r><fnm>kappa</fnm></r><r><p><v>epsilon2</v></p></r></fn></r><r><v>L</v><h>*</h><g>mu</g></r></f>
</mth></output>
</cell>

<cell type="text">
<editor type="text">
<line>Kozeny-Carman permeability</line>
<line>Phi &quot;sphericity&quot; assume particles are spherical, Phi=1</line>
<line>Dp particle diameter (take from [1] assume a single size)</line>
</editor>

</cell>

<cell type="code">
<input>
<editor type="input">
<line>kappa(epsilon)=epsilon^3/(1-epsilon)^2*Phi^2*Dp^2/150;</line>
</editor>
</input>
<output>
<mth><lbl>(%o5) </lbl><fn><r><fnm>kappa</fnm></r><r><p><g>epsilon</g></p></r></fn><v>=</v><f><r><e><r><v>Dp</v></r><r><n>2</n></r></e><h>*</h><e><r><g>Phi</g></r><r><n>2</n></r></e><h>*</h><e><r><g>epsilon</g></r><r><n>3</n></r></e></r><r><n>150</n><h>*</h><e><r><r><p><n>1</n><v>−</v><g>epsilon</g></p></r></r><r><n>2</n></r></e></r></f>
</mth></output>
</cell>

<cell type="text">
<editor type="text">
<line>Use eq01 to eliminate P</line>
</editor>

</cell>

<cell type="code">
<input>
<editor type="input">
<line>eq01:ev(eq01,eq02,eq03);</line>
<line>aaa01:solve(eq01,P),factor;</line>
<line>[eq02,eq03]:ev([eq02,eq03],aaa01);</line>
<line>eq02;</line>
<line>eq03;</line>
</editor>
</input>
<output>
<mth><lbl userdefined="yes" userdefinedlabel="eq01">(%o6) </lbl><v>Q</v><v>=</v><f><r><v>A</v><h>*</h><v>P</v><h>*</h><fn><r><fnm>kappa</fnm></r><r><p><v>epsilon2</v></p></r></fn></r><r><v>L</v><h>*</h><g>mu</g></r></f><v>+</v><f><r><v>A</v><h>*</h><v>P</v><h>*</h><fn><r><fnm>kappa</fnm></r><r><p><v>epsilon1</v></p></r></fn></r><r><v>L</v><h>*</h><g>mu</g></r></f><lbl userdefined="yes" userdefinedlabel="aaa01">(%o7) </lbl><t>[</t><v>P</v><v>=</v><f><r><v>L</v><h>*</h><v>Q</v><h>*</h><g>mu</g></r><r><v>A</v><h>*</h><r><p><fn><r><fnm>kappa</fnm></r><r><p><v>epsilon2</v></p></r></fn><v>+</v><fn><r><fnm>kappa</fnm></r><r><p><v>epsilon1</v></p></r></fn></p></r></r></f><t>]</t><lbl>(%o8) </lbl><t>[</t><v>Q1</v><v>=</v><f><r><v>Q</v><h>*</h><fn><r><fnm>kappa</fnm></r><r><p><v>epsilon1</v></p></r></fn></r><r><fn><r><fnm>kappa</fnm></r><r><p><v>epsilon2</v></p></r></fn><v>+</v><fn><r><fnm>kappa</fnm></r><r><p><v>epsilon1</v></p></r></fn></r></f><t>,</t><v>Q2</v><v>=</v><f><r><v>Q</v><h>*</h><fn><r><fnm>kappa</fnm></r><r><p><v>epsilon2</v></p></r></fn></r><r><fn><r><fnm>kappa</fnm></r><r><p><v>epsilon2</v></p></r></fn><v>+</v><fn><r><fnm>kappa</fnm></r><r><p><v>epsilon1</v></p></r></fn></r></f><t>]</t><lbl>(%o9) </lbl><v>Q1</v><v>=</v><f><r><v>Q</v><h>*</h><fn><r><fnm>kappa</fnm></r><r><p><v>epsilon1</v></p></r></fn></r><r><fn><r><fnm>kappa</fnm></r><r><p><v>epsilon2</v></p></r></fn><v>+</v><fn><r><fnm>kappa</fnm></r><r><p><v>epsilon1</v></p></r></fn></r></f><lbl>(%o10) </lbl><v>Q2</v><v>=</v><f><r><v>Q</v><h>*</h><fn><r><fnm>kappa</fnm></r><r><p><v>epsilon2</v></p></r></fn></r><r><fn><r><fnm>kappa</fnm></r><r><p><v>epsilon2</v></p></r></fn><v>+</v><fn><r><fnm>kappa</fnm></r><r><p><v>epsilon1</v></p></r></fn></r></f>
</mth></output>
</cell>

<cell type="code">
<input>
<editor type="input">
<line>[eq02,eq03]:ev([eq02,eq03],</line>
<line>    kappa(epsilon1)=epsilon1^3/(1-epsilon1)^2*Phi^2*Dp^2/150,</line>
<line>    kappa(epsilon2)=epsilon2^3/(1-epsilon2)^2*Phi^2*Dp^2/150),factor;</line>
</editor>
</input>
<output>
<mth><lbl>(%o11) </lbl><t>[</t><v>Q1</v><v>=</v><f><r><v>Q</v><h>*</h><e><r><v>epsilon1</v></r><r><n>3</n></r></e><h>*</h><e><r><r><p><v>epsilon2</v><v>−</v><n>1</n></p></r></r><r><n>2</n></r></e></r><r><e><r><v>epsilon1</v></r><r><n>2</n></r></e><h>*</h><e><r><v>epsilon2</v></r><r><n>3</n></r></e><v>−</v><n>2</n><h>*</h><v>epsilon1</v><h>*</h><e><r><v>epsilon2</v></r><r><n>3</n></r></e><v>+</v><e><r><v>epsilon2</v></r><r><n>3</n></r></e><v>+</v><e><r><v>epsilon1</v></r><r><n>3</n></r></e><h>*</h><e><r><v>epsilon2</v></r><r><n>2</n></r></e><v>−</v><n>2</n><h>*</h><e><r><v>epsilon1</v></r><r><n>3</n></r></e><h>*</h><v>epsilon2</v><v>+</v><e><r><v>epsilon1</v></r><r><n>3</n></r></e></r></f><t>,</t><v>Q2</v><v>=</v><f><r><v>Q</v><h>*</h><e><r><r><p><v>epsilon1</v><v>−</v><n>1</n></p></r></r><r><n>2</n></r></e><h>*</h><e><r><v>epsilon2</v></r><r><n>3</n></r></e></r><r><e><r><v>epsilon1</v></r><r><n>2</n></r></e><h>*</h><e><r><v>epsilon2</v></r><r><n>3</n></r></e><v>−</v><n>2</n><h>*</h><v>epsilon1</v><h>*</h><e><r><v>epsilon2</v></r><r><n>3</n></r></e><v>+</v><e><r><v>epsilon2</v></r><r><n>3</n></r></e><v>+</v><e><r><v>epsilon1</v></r><r><n>3</n></r></e><h>*</h><e><r><v>epsilon2</v></r><r><n>2</n></r></e><v>−</v><n>2</n><h>*</h><e><r><v>epsilon1</v></r><r><n>3</n></r></e><h>*</h><v>epsilon2</v><v>+</v><e><r><v>epsilon1</v></r><r><n>3</n></r></e></r></f><t>]</t>
</mth></output>
</cell>

<cell type="text">
<editor type="text">
<line>Tidy up by hand</line>
</editor>

</cell>

<cell type="code">
<input>
<editor type="input">
<line>eq02:Q1=Q*epsilon1^3*(1-epsilon2)^2/</line>
<line>                     (epsilon1^3*(1-epsilon2)^2+epsilon2^3*(1-epsilon1)^2);</line>
<line>eq03:Q2=Q*epsilon2^3*(1-epsilon1)^2/</line>
<line>                     (epsilon1^3*(1-epsilon2)^2+epsilon2^3*(1-epsilon1)^2);</line>
</editor>
</input>
<output>
<mth><lbl userdefined="yes" userdefinedlabel="eq02">(%o12) </lbl><v>Q1</v><v>=</v><f><r><v>Q</v><h>*</h><e><r><v>epsilon1</v></r><r><n>3</n></r></e><h>*</h><e><r><r><p><n>1</n><v>−</v><v>epsilon2</v></p></r></r><r><n>2</n></r></e></r><r><e><r><r><p><n>1</n><v>−</v><v>epsilon1</v></p></r></r><r><n>2</n></r></e><h>*</h><e><r><v>epsilon2</v></r><r><n>3</n></r></e><v>+</v><e><r><v>epsilon1</v></r><r><n>3</n></r></e><h>*</h><e><r><r><p><n>1</n><v>−</v><v>epsilon2</v></p></r></r><r><n>2</n></r></e></r></f><lbl userdefined="yes" userdefinedlabel="eq03">(%o13) </lbl><v>Q2</v><v>=</v><f><r><v>Q</v><h>*</h><e><r><r><p><n>1</n><v>−</v><v>epsilon1</v></p></r></r><r><n>2</n></r></e><h>*</h><e><r><v>epsilon2</v></r><r><n>3</n></r></e></r><r><e><r><r><p><n>1</n><v>−</v><v>epsilon1</v></p></r></r><r><n>2</n></r></e><h>*</h><e><r><v>epsilon2</v></r><r><n>3</n></r></e><v>+</v><e><r><v>epsilon1</v></r><r><n>3</n></r></e><h>*</h><e><r><r><p><n>1</n><v>−</v><v>epsilon2</v></p></r></r><r><n>2</n></r></e></r></f>
</mth></output>
</cell>

<cell type="section" sectioning_level="2">
<editor type="section" sectioning_level="2">
<line>Transfer of coffee from grains to liquid</line>
</editor>

</cell>

<cell type="text">
<editor type="text">
<line>The rate of change of the mass of coffee in the grains is equal to</line>
<line>plus the rate of transfer of coffee from the surface of the grains to the coffee</line>
<line>minus the flow of coffee out of the bed </line>
</editor>

</cell>

<cell type="text">
<editor type="text">
<line>epsilon*A*L: volume of the coffee bed not occupied by grains</line>
<line>epsilon*A*L*c: mass of coffee in solution in the coffee bed</line>
<line>D: diffusivity of coffee in water (take from ref [1])</line>
<line>S: surface area of coffee grains (calculate assuming spherical)</line>
<line>csat: saturation concentration of coffee (take from ref [1])</line>
<line>lambda: a diffusion length (take from ref [2])</line>
</editor>

</cell>

<cell type="code">
<input>
<editor type="input">
<line>eq21:diff((epsilon1)*A*L*c1,t)=S*D/lambda*(csat-c1)-Q1*c1;</line>
<line>eq22:ev(eq21,c1=c2,epsilon1=epsilon2);</line>
</editor>
</input>
<output>
<mth><lbl userdefined="yes" userdefinedlabel="eq21">(%o14) </lbl><v>A</v><h>*</h><v>L</v><h>*</h><v>c1</v><h>*</h><r><p><d><f diffstyle="yes"><r><s>d</s></r><r><s>d</s><h>*</h><v>t</v></r></f><h>*</h><v>epsilon1</v></d></p></r><v>+</v><v>A</v><h>*</h><v>L</v><h>*</h><r><p><d><f diffstyle="yes"><r><s>d</s></r><r><s>d</s><h>*</h><v>t</v></r></f><h>*</h><v>c1</v></d></p></r><h>*</h><v>epsilon1</v><v>=</v><f><r><v>D</v><h>*</h><v>S</v><h>*</h><r><p><v>csat</v><v>−</v><v>c1</v></p></r></r><r><v>lambda</v></r></f><v>−</v><v>Q1</v><h>*</h><v>c1</v><lbl userdefined="yes" userdefinedlabel="eq22">(%o15) </lbl><v>A</v><h>*</h><v>L</v><h>*</h><v>c2</v><h>*</h><r><p><d><f diffstyle="yes"><r><s>d</s></r><r><s>d</s><h>*</h><v>t</v></r></f><h>*</h><v>epsilon2</v></d></p></r><v>+</v><v>A</v><h>*</h><v>L</v><h>*</h><r><p><d><f diffstyle="yes"><r><s>d</s></r><r><s>d</s><h>*</h><v>t</v></r></f><h>*</h><v>c2</v></d></p></r><h>*</h><v>epsilon2</v><v>=</v><f><r><v>D</v><h>*</h><v>S</v><h>*</h><r><p><v>csat</v><v>−</v><v>c2</v></p></r></r><r><v>lambda</v></r></f><v>−</v><v>Q1</v><h>*</h><v>c2</v>
</mth></output>
</cell>

<cell type="section" sectioning_level="2">
<editor type="section" sectioning_level="2">
<line>Erosion of the coffee bed</line>
</editor>

</cell>

<cell type="text">
<editor type="text">
<line>As coffee dissolves the volume of the bed occupies by grains</line>
<line>decreaces</line>
</editor>

</cell>

<cell type="text">
<editor type="text">
<line>rho: density of coffee grains (take from ref [1])</line>
<line>rho*(1-epsilon)*A*L: mass of coffee grains in the coffee bed. </line>
</editor>

</cell>

<cell type="code">
<input>
<editor type="input">
<line>eq31:diff(rho*(1-epsilon1)*A*L,t)=-S*D/lambda*(csat-c1);</line>
<line>eq32:ev(eq31,c1=c2,epsilon1=epsilon2);</line>
</editor>
</input>
<output>
<mth><lbl userdefined="yes" userdefinedlabel="eq31">(%o16) </lbl><v>−</v><v>A</v><h>*</h><v>L</v><h>*</h><r><p><d><f diffstyle="yes"><r><s>d</s></r><r><s>d</s><h>*</h><v>t</v></r></f><h>*</h><v>epsilon1</v></d></p></r><h>*</h><g>rho</g><v>=</v><v>−</v><f><r><v>D</v><h>*</h><v>S</v><h>*</h><r><p><v>csat</v><v>−</v><v>c1</v></p></r></r><r><v>lambda</v></r></f><lbl userdefined="yes" userdefinedlabel="eq32">(%o17) </lbl><v>−</v><v>A</v><h>*</h><v>L</v><h>*</h><r><p><d><f diffstyle="yes"><r><s>d</s></r><r><s>d</s><h>*</h><v>t</v></r></f><h>*</h><v>epsilon2</v></d></p></r><h>*</h><g>rho</g><v>=</v><v>−</v><f><r><v>D</v><h>*</h><v>S</v><h>*</h><r><p><v>csat</v><v>−</v><v>c2</v></p></r></r><r><v>lambda</v></r></f>
</mth></output>
</cell>

<cell type="section" sectioning_level="2">
<editor type="section" sectioning_level="2">
<line>Tidy equations</line>
</editor>

</cell>

<cell type="code">
<input>
<editor type="input">
<line>[eq21,eq22,eq31,eq32]:solve([eq21,eq22,eq31,eq32],</line>
<line>    [diff(epsilon1,t),diff(epsilon2,t),diff(c1,t),diff(c2,t)])[1],factor;</line>
</editor>
</input>
<output>
<mth><lbl>(%o18) </lbl><t>[</t><d><f diffstyle="yes"><r><s>d</s></r><r><s>d</s><h>*</h><v>t</v></r></f><h>*</h><v>epsilon1</v></d><v>=</v><f><r><v>D</v><h>*</h><v>S</v><h>*</h><r><p><v>csat</v><v>−</v><v>c1</v></p></r></r><r><v>A</v><h>*</h><v>L</v><h>*</h><g>rho</g><h>*</h><v>lambda</v></r></f><t>,</t><d><f diffstyle="yes"><r><s>d</s></r><r><s>d</s><h>*</h><v>t</v></r></f><h>*</h><v>epsilon2</v></d><v>=</v><f><r><v>D</v><h>*</h><v>S</v><h>*</h><r><p><v>csat</v><v>−</v><v>c2</v></p></r></r><r><v>A</v><h>*</h><v>L</v><h>*</h><g>rho</g><h>*</h><v>lambda</v></r></f><t>,</t><d><f diffstyle="yes"><r><s>d</s></r><r><s>d</s><h>*</h><v>t</v></r></f><h>*</h><v>c1</v></d><v>=</v><v>−</v><f><r><v>Q1</v><h>*</h><v>c1</v><h>*</h><g>rho</g><h>*</h><v>lambda</v><v>−</v><v>D</v><h>*</h><v>S</v><h>*</h><v>csat</v><h>*</h><g>rho</g><v>+</v><v>D</v><h>*</h><v>S</v><h>*</h><v>c1</v><h>*</h><g>rho</g><v>+</v><v>D</v><h>*</h><v>S</v><h>*</h><v>c1</v><h>*</h><v>csat</v><v>−</v><v>D</v><h>*</h><v>S</v><h>*</h><e><r><v>c1</v></r><r><n>2</n></r></e></r><r><v>A</v><h>*</h><v>L</v><h>*</h><v>epsilon1</v><h>*</h><g>rho</g><h>*</h><v>lambda</v></r></f><t>,</t><d><f diffstyle="yes"><r><s>d</s></r><r><s>d</s><h>*</h><v>t</v></r></f><h>*</h><v>c2</v></d><v>=</v><v>−</v><f><r><v>Q1</v><h>*</h><v>c2</v><h>*</h><g>rho</g><h>*</h><v>lambda</v><v>−</v><v>D</v><h>*</h><v>S</v><h>*</h><v>csat</v><h>*</h><g>rho</g><v>+</v><v>D</v><h>*</h><v>S</v><h>*</h><v>c2</v><h>*</h><g>rho</g><v>+</v><v>D</v><h>*</h><v>S</v><h>*</h><v>c2</v><h>*</h><v>csat</v><v>−</v><v>D</v><h>*</h><v>S</v><h>*</h><e><r><v>c2</v></r><r><n>2</n></r></e></r><r><v>A</v><h>*</h><v>L</v><h>*</h><v>epsilon2</v><h>*</h><g>rho</g><h>*</h><v>lambda</v></r></f><t>]</t>
</mth></output>
</cell>

<cell type="code">
<input>
<editor type="input">
<line>eq21;</line>
<line>eq22;</line>
<line>eq31;</line>
<line>eq32;</line>
</editor>
</input>
<output>
<mth><lbl>(%o19) </lbl><d><f diffstyle="yes"><r><s>d</s></r><r><s>d</s><h>*</h><v>t</v></r></f><h>*</h><v>epsilon1</v></d><v>=</v><f><r><v>D</v><h>*</h><v>S</v><h>*</h><r><p><v>csat</v><v>−</v><v>c1</v></p></r></r><r><v>A</v><h>*</h><v>L</v><h>*</h><g>rho</g><h>*</h><v>lambda</v></r></f><lbl>(%o20) </lbl><d><f diffstyle="yes"><r><s>d</s></r><r><s>d</s><h>*</h><v>t</v></r></f><h>*</h><v>epsilon2</v></d><v>=</v><f><r><v>D</v><h>*</h><v>S</v><h>*</h><r><p><v>csat</v><v>−</v><v>c2</v></p></r></r><r><v>A</v><h>*</h><v>L</v><h>*</h><g>rho</g><h>*</h><v>lambda</v></r></f><lbl>(%o21) </lbl><d><f diffstyle="yes"><r><s>d</s></r><r><s>d</s><h>*</h><v>t</v></r></f><h>*</h><v>c1</v></d><v>=</v><v>−</v><f><r><v>Q1</v><h>*</h><v>c1</v><h>*</h><g>rho</g><h>*</h><v>lambda</v><v>−</v><v>D</v><h>*</h><v>S</v><h>*</h><v>csat</v><h>*</h><g>rho</g><v>+</v><v>D</v><h>*</h><v>S</v><h>*</h><v>c1</v><h>*</h><g>rho</g><v>+</v><v>D</v><h>*</h><v>S</v><h>*</h><v>c1</v><h>*</h><v>csat</v><v>−</v><v>D</v><h>*</h><v>S</v><h>*</h><e><r><v>c1</v></r><r><n>2</n></r></e></r><r><v>A</v><h>*</h><v>L</v><h>*</h><v>epsilon1</v><h>*</h><g>rho</g><h>*</h><v>lambda</v></r></f><lbl>(%o22) </lbl><d><f diffstyle="yes"><r><s>d</s></r><r><s>d</s><h>*</h><v>t</v></r></f><h>*</h><v>c2</v></d><v>=</v><v>−</v><f><r><v>Q1</v><h>*</h><v>c2</v><h>*</h><g>rho</g><h>*</h><v>lambda</v><v>−</v><v>D</v><h>*</h><v>S</v><h>*</h><v>csat</v><h>*</h><g>rho</g><v>+</v><v>D</v><h>*</h><v>S</v><h>*</h><v>c2</v><h>*</h><g>rho</g><v>+</v><v>D</v><h>*</h><v>S</v><h>*</h><v>c2</v><h>*</h><v>csat</v><v>−</v><v>D</v><h>*</h><v>S</v><h>*</h><e><r><v>c2</v></r><r><n>2</n></r></e></r><r><v>A</v><h>*</h><v>L</v><h>*</h><v>epsilon2</v><h>*</h><g>rho</g><h>*</h><v>lambda</v></r></f>
</mth></output>
</cell>

<cell type="section" sectioning_level="2">
<editor type="section" sectioning_level="2">
<line>Nondimensionalise</line>
</editor>

</cell>

<cell type="text">
<editor type="text">
<line>T: dimensionless time</line>
<line>C1, C2 dimensionless concentration</line>
</editor>

</cell>

<cell type="code">
<input>
<editor type="input">
<line>load(pdiff);</line>
</editor>
</input>
<output>
<mth><lbl>(%o23) </lbl><st>/usr/share/maxima/5.41.0/share/pdiff/pdiff.lisp</st>
</mth></output>
</cell>

<cell type="code">
<input>
<editor type="input">
<line>[eq21,eq22,eq31,eq32]:ev([eq21,eq22,eq31,eq32],</line>
<line>    c1=c1(t),c2=c2(t),epsilon1=epsilon1(t),epsilon2=epsilon2(t));</line>
</editor>
</input>
<output>
<mth><lbl>(%o24) </lbl><t>[</t><d><f diffstyle="yes"><r><s>d</s></r><r><s>d</s><h>*</h><v>t</v></r></f><h>*</h><fn><r><fnm>epsilon1</fnm></r><r><p><v>t</v></p></r></fn></d><v>=</v><f><r><v>D</v><h>*</h><v>S</v><h>*</h><r><p><v>csat</v><v>−</v><fn><r><fnm>c1</fnm></r><r><p><v>t</v></p></r></fn></p></r></r><r><v>A</v><h>*</h><v>L</v><h>*</h><g>rho</g><h>*</h><v>lambda</v></r></f><t>,</t><d><f diffstyle="yes"><r><s>d</s></r><r><s>d</s><h>*</h><v>t</v></r></f><h>*</h><fn><r><fnm>epsilon2</fnm></r><r><p><v>t</v></p></r></fn></d><v>=</v><f><r><v>D</v><h>*</h><v>S</v><h>*</h><r><p><v>csat</v><v>−</v><fn><r><fnm>c2</fnm></r><r><p><v>t</v></p></r></fn></p></r></r><r><v>A</v><h>*</h><v>L</v><h>*</h><g>rho</g><h>*</h><v>lambda</v></r></f><t>,</t><d><f diffstyle="yes"><r><s>d</s></r><r><s>d</s><h>*</h><v>t</v></r></f><h>*</h><fn><r><fnm>c1</fnm></r><r><p><v>t</v></p></r></fn></d><v>=</v><v>−</v><f><r><v>Q1</v><h>*</h><g>rho</g><h>*</h><fn><r><fnm>c1</fnm></r><r><p><v>t</v></p></r></fn><h>*</h><v>lambda</v><v>−</v><v>D</v><h>*</h><v>S</v><h>*</h><e><r><fn><r><fnm>c1</fnm></r><r><p><v>t</v></p></r></fn></r><r><n>2</n></r></e><v>+</v><v>D</v><h>*</h><v>S</v><h>*</h><g>rho</g><h>*</h><fn><r><fnm>c1</fnm></r><r><p><v>t</v></p></r></fn><v>+</v><v>D</v><h>*</h><v>S</v><h>*</h><v>csat</v><h>*</h><fn><r><fnm>c1</fnm></r><r><p><v>t</v></p></r></fn><v>−</v><v>D</v><h>*</h><v>S</v><h>*</h><v>csat</v><h>*</h><g>rho</g></r><r><v>A</v><h>*</h><v>L</v><h>*</h><g>rho</g><h>*</h><fn><r><fnm>epsilon1</fnm></r><r><p><v>t</v></p></r></fn><h>*</h><v>lambda</v></r></f><t>,</t><d><f diffstyle="yes"><r><s>d</s></r><r><s>d</s><h>*</h><v>t</v></r></f><h>*</h><fn><r><fnm>c2</fnm></r><r><p><v>t</v></p></r></fn></d><v>=</v><v>−</v><f><r><v>Q1</v><h>*</h><g>rho</g><h>*</h><fn><r><fnm>c2</fnm></r><r><p><v>t</v></p></r></fn><h>*</h><v>lambda</v><v>−</v><v>D</v><h>*</h><v>S</v><h>*</h><e><r><fn><r><fnm>c2</fnm></r><r><p><v>t</v></p></r></fn></r><r><n>2</n></r></e><v>+</v><v>D</v><h>*</h><v>S</v><h>*</h><g>rho</g><h>*</h><fn><r><fnm>c2</fnm></r><r><p><v>t</v></p></r></fn><v>+</v><v>D</v><h>*</h><v>S</v><h>*</h><v>csat</v><h>*</h><fn><r><fnm>c2</fnm></r><r><p><v>t</v></p></r></fn><v>−</v><v>D</v><h>*</h><v>S</v><h>*</h><v>csat</v><h>*</h><g>rho</g></r><r><v>A</v><h>*</h><v>L</v><h>*</h><g>rho</g><h>*</h><fn><r><fnm>epsilon2</fnm></r><r><p><v>t</v></p></r></fn><h>*</h><v>lambda</v></r></f><t>]</t>
</mth></output>
</cell>

<cell type="code">
<input>
<editor type="input">
<line>[eq21,eq22,eq31,eq32]:ev([eq21,eq22,eq31,eq32],diff);</line>
</editor>
</input>
<output>
<mth><lbl>(%o25) </lbl><t>[</t><fn><r><i><r><v>epsilon1</v></r><r><n>1</n></r></i></r><r><p><v>t</v></p></r></fn><v>=</v><f><r><v>D</v><h>*</h><v>S</v><h>*</h><r><p><v>csat</v><v>−</v><fn><r><fnm>c1</fnm></r><r><p><v>t</v></p></r></fn></p></r></r><r><v>A</v><h>*</h><v>L</v><h>*</h><g>rho</g><h>*</h><v>lambda</v></r></f><t>,</t><fn><r><i><r><v>epsilon2</v></r><r><n>1</n></r></i></r><r><p><v>t</v></p></r></fn><v>=</v><f><r><v>D</v><h>*</h><v>S</v><h>*</h><r><p><v>csat</v><v>−</v><fn><r><fnm>c2</fnm></r><r><p><v>t</v></p></r></fn></p></r></r><r><v>A</v><h>*</h><v>L</v><h>*</h><g>rho</g><h>*</h><v>lambda</v></r></f><t>,</t><fn><r><i><r><v>c1</v></r><r><n>1</n></r></i></r><r><p><v>t</v></p></r></fn><v>=</v><v>−</v><f><r><v>Q1</v><h>*</h><g>rho</g><h>*</h><fn><r><fnm>c1</fnm></r><r><p><v>t</v></p></r></fn><h>*</h><v>lambda</v><v>−</v><v>D</v><h>*</h><v>S</v><h>*</h><e><r><fn><r><fnm>c1</fnm></r><r><p><v>t</v></p></r></fn></r><r><n>2</n></r></e><v>+</v><v>D</v><h>*</h><v>S</v><h>*</h><g>rho</g><h>*</h><fn><r><fnm>c1</fnm></r><r><p><v>t</v></p></r></fn><v>+</v><v>D</v><h>*</h><v>S</v><h>*</h><v>csat</v><h>*</h><fn><r><fnm>c1</fnm></r><r><p><v>t</v></p></r></fn><v>−</v><v>D</v><h>*</h><v>S</v><h>*</h><v>csat</v><h>*</h><g>rho</g></r><r><v>A</v><h>*</h><v>L</v><h>*</h><g>rho</g><h>*</h><fn><r><fnm>epsilon1</fnm></r><r><p><v>t</v></p></r></fn><h>*</h><v>lambda</v></r></f><t>,</t><fn><r><i><r><v>c2</v></r><r><n>1</n></r></i></r><r><p><v>t</v></p></r></fn><v>=</v><v>−</v><f><r><v>Q1</v><h>*</h><g>rho</g><h>*</h><fn><r><fnm>c2</fnm></r><r><p><v>t</v></p></r></fn><h>*</h><v>lambda</v><v>−</v><v>D</v><h>*</h><v>S</v><h>*</h><e><r><fn><r><fnm>c2</fnm></r><r><p><v>t</v></p></r></fn></r><r><n>2</n></r></e><v>+</v><v>D</v><h>*</h><v>S</v><h>*</h><g>rho</g><h>*</h><fn><r><fnm>c2</fnm></r><r><p><v>t</v></p></r></fn><v>+</v><v>D</v><h>*</h><v>S</v><h>*</h><v>csat</v><h>*</h><fn><r><fnm>c2</fnm></r><r><p><v>t</v></p></r></fn><v>−</v><v>D</v><h>*</h><v>S</v><h>*</h><v>csat</v><h>*</h><g>rho</g></r><r><v>A</v><h>*</h><v>L</v><h>*</h><g>rho</g><h>*</h><fn><r><fnm>epsilon2</fnm></r><r><p><v>t</v></p></r></fn><h>*</h><v>lambda</v></r></f><t>]</t>
</mth></output>
</cell>

<cell type="code">
<input>
<editor type="input">
<line>[eq21,eq22,eq31,eq32]:[tscale*eq21,tscale*eq22,</line>
<line>                                    tscale/csat*eq31,tscale/csat*eq32],</line>
<line>    c1(t):=csat*C1(t/tscale),c2(t):=csat*C2(t/tscale),</line>
<line>    epsilon1(t):=E1(t/tscale),epsilon2(t):=E2(t/tscale);</line>
</editor>
</input>
<output>
<mth><lbl>(%o26) </lbl><t>[</t><fn><r><i><r><v>E1</v></r><r><n>1</n></r></i></r><r><p><f><r><v>t</v></r><r><v>tscale</v></r></f></p></r></fn><v>=</v><f><r><v>D</v><h>*</h><v>S</v><h>*</h><r><p><v>csat</v><v>−</v><v>csat</v><h>*</h><fn><r><fnm>C1</fnm></r><r><p><f><r><v>t</v></r><r><v>tscale</v></r></f></p></r></fn></p></r><h>*</h><v>tscale</v></r><r><v>A</v><h>*</h><v>L</v><h>*</h><g>rho</g><h>*</h><v>lambda</v></r></f><t>,</t><fn><r><i><r><v>E2</v></r><r><n>1</n></r></i></r><r><p><f><r><v>t</v></r><r><v>tscale</v></r></f></p></r></fn><v>=</v><f><r><v>D</v><h>*</h><v>S</v><h>*</h><r><p><v>csat</v><v>−</v><v>csat</v><h>*</h><fn><r><fnm>C2</fnm></r><r><p><f><r><v>t</v></r><r><v>tscale</v></r></f></p></r></fn></p></r><h>*</h><v>tscale</v></r><r><v>A</v><h>*</h><v>L</v><h>*</h><g>rho</g><h>*</h><v>lambda</v></r></f><t>,</t><fn><r><i><r><v>C1</v></r><r><n>1</n></r></i></r><r><p><f><r><v>t</v></r><r><v>tscale</v></r></f></p></r></fn><v>=</v><v>−</v><f><r><v>tscale</v><h>*</h><r><p><v>Q1</v><h>*</h><v>csat</v><h>*</h><g>rho</g><h>*</h><fn><r><fnm>C1</fnm></r><r><p><f><r><v>t</v></r><r><v>tscale</v></r></f></p></r></fn><h>*</h><v>lambda</v><v>−</v><v>D</v><h>*</h><v>S</v><h>*</h><e><r><v>csat</v></r><r><n>2</n></r></e><h>*</h><e><r><fn><r><fnm>C1</fnm></r><r><p><f><r><v>t</v></r><r><v>tscale</v></r></f></p></r></fn></r><r><n>2</n></r></e><v>+</v><v>D</v><h>*</h><v>S</v><h>*</h><v>csat</v><h>*</h><g>rho</g><h>*</h><fn><r><fnm>C1</fnm></r><r><p><f><r><v>t</v></r><r><v>tscale</v></r></f></p></r></fn><v>+</v><v>D</v><h>*</h><v>S</v><h>*</h><e><r><v>csat</v></r><r><n>2</n></r></e><h>*</h><fn><r><fnm>C1</fnm></r><r><p><f><r><v>t</v></r><r><v>tscale</v></r></f></p></r></fn><v>−</v><v>D</v><h>*</h><v>S</v><h>*</h><v>csat</v><h>*</h><g>rho</g></p></r></r><r><v>A</v><h>*</h><v>L</v><h>*</h><v>csat</v><h>*</h><g>rho</g><h>*</h><fn><r><fnm>E1</fnm></r><r><p><f><r><v>t</v></r><r><v>tscale</v></r></f></p></r></fn><h>*</h><v>lambda</v></r></f><t>,</t><fn><r><i><r><v>C2</v></r><r><n>1</n></r></i></r><r><p><f><r><v>t</v></r><r><v>tscale</v></r></f></p></r></fn><v>=</v><v>−</v><f><r><v>tscale</v><h>*</h><r><p><v>Q1</v><h>*</h><v>csat</v><h>*</h><g>rho</g><h>*</h><fn><r><fnm>C2</fnm></r><r><p><f><r><v>t</v></r><r><v>tscale</v></r></f></p></r></fn><h>*</h><v>lambda</v><v>−</v><v>D</v><h>*</h><v>S</v><h>*</h><e><r><v>csat</v></r><r><n>2</n></r></e><h>*</h><e><r><fn><r><fnm>C2</fnm></r><r><p><f><r><v>t</v></r><r><v>tscale</v></r></f></p></r></fn></r><r><n>2</n></r></e><v>+</v><v>D</v><h>*</h><v>S</v><h>*</h><v>csat</v><h>*</h><g>rho</g><h>*</h><fn><r><fnm>C2</fnm></r><r><p><f><r><v>t</v></r><r><v>tscale</v></r></f></p></r></fn><v>+</v><v>D</v><h>*</h><v>S</v><h>*</h><e><r><v>csat</v></r><r><n>2</n></r></e><h>*</h><fn><r><fnm>C2</fnm></r><r><p><f><r><v>t</v></r><r><v>tscale</v></r></f></p></r></fn><v>−</v><v>D</v><h>*</h><v>S</v><h>*</h><v>csat</v><h>*</h><g>rho</g></p></r></r><r><v>A</v><h>*</h><v>L</v><h>*</h><v>csat</v><h>*</h><g>rho</g><h>*</h><fn><r><fnm>E2</fnm></r><r><p><f><r><v>t</v></r><r><v>tscale</v></r></f></p></r></fn><h>*</h><v>lambda</v></r></f><t>]</t>
</mth></output>
</cell>

<cell type="code">
<input>
<editor type="input">
<line>[eq21,eq22,eq31,eq32]:ev([eq21,eq22,eq31,eq32],t=T*tscale);</line>
<line>[eq21,eq22,eq31,eq32]:ev([eq21,eq22,eq31,eq32],</line>
<line>                                               tscale=A*L*rho*lambda/D/S/csat),factor;</line>
</editor>
</input>
<output>
<mth><lbl>(%o27) </lbl><t>[</t><fn><r><i><r><v>E1</v></r><r><n>1</n></r></i></r><r><p><v>T</v></p></r></fn><v>=</v><f><r><v>D</v><h>*</h><v>S</v><h>*</h><r><p><v>csat</v><v>−</v><fn><r><fnm>C1</fnm></r><r><p><v>T</v></p></r></fn><h>*</h><v>csat</v></p></r><h>*</h><v>tscale</v></r><r><v>A</v><h>*</h><v>L</v><h>*</h><g>rho</g><h>*</h><v>lambda</v></r></f><t>,</t><fn><r><i><r><v>E2</v></r><r><n>1</n></r></i></r><r><p><v>T</v></p></r></fn><v>=</v><f><r><v>D</v><h>*</h><v>S</v><h>*</h><r><p><v>csat</v><v>−</v><fn><r><fnm>C2</fnm></r><r><p><v>T</v></p></r></fn><h>*</h><v>csat</v></p></r><h>*</h><v>tscale</v></r><r><v>A</v><h>*</h><v>L</v><h>*</h><g>rho</g><h>*</h><v>lambda</v></r></f><t>,</t><fn><r><i><r><v>C1</v></r><r><n>1</n></r></i></r><r><p><v>T</v></p></r></fn><v>=</v><v>−</v><f><r><v>tscale</v><h>*</h><r><p><v>Q1</v><h>*</h><fn><r><fnm>C1</fnm></r><r><p><v>T</v></p></r></fn><h>*</h><v>csat</v><h>*</h><g>rho</g><h>*</h><v>lambda</v><v>+</v><v>D</v><h>*</h><v>S</v><h>*</h><fn><r><fnm>C1</fnm></r><r><p><v>T</v></p></r></fn><h>*</h><v>csat</v><h>*</h><g>rho</g><v>−</v><v>D</v><h>*</h><v>S</v><h>*</h><v>csat</v><h>*</h><g>rho</g><v>−</v><v>D</v><h>*</h><v>S</v><h>*</h><e><r><fn><r><fnm>C1</fnm></r><r><p><v>T</v></p></r></fn></r><r><n>2</n></r></e><h>*</h><e><r><v>csat</v></r><r><n>2</n></r></e><v>+</v><v>D</v><h>*</h><v>S</v><h>*</h><fn><r><fnm>C1</fnm></r><r><p><v>T</v></p></r></fn><h>*</h><e><r><v>csat</v></r><r><n>2</n></r></e></p></r></r><r><v>A</v><h>*</h><v>L</v><h>*</h><fn><r><fnm>E1</fnm></r><r><p><v>T</v></p></r></fn><h>*</h><v>csat</v><h>*</h><g>rho</g><h>*</h><v>lambda</v></r></f><t>,</t><fn><r><i><r><v>C2</v></r><r><n>1</n></r></i></r><r><p><v>T</v></p></r></fn><v>=</v><v>−</v><f><r><v>tscale</v><h>*</h><r><p><v>Q1</v><h>*</h><fn><r><fnm>C2</fnm></r><r><p><v>T</v></p></r></fn><h>*</h><v>csat</v><h>*</h><g>rho</g><h>*</h><v>lambda</v><v>+</v><v>D</v><h>*</h><v>S</v><h>*</h><fn><r><fnm>C2</fnm></r><r><p><v>T</v></p></r></fn><h>*</h><v>csat</v><h>*</h><g>rho</g><v>−</v><v>D</v><h>*</h><v>S</v><h>*</h><v>csat</v><h>*</h><g>rho</g><v>−</v><v>D</v><h>*</h><v>S</v><h>*</h><e><r><fn><r><fnm>C2</fnm></r><r><p><v>T</v></p></r></fn></r><r><n>2</n></r></e><h>*</h><e><r><v>csat</v></r><r><n>2</n></r></e><v>+</v><v>D</v><h>*</h><v>S</v><h>*</h><fn><r><fnm>C2</fnm></r><r><p><v>T</v></p></r></fn><h>*</h><e><r><v>csat</v></r><r><n>2</n></r></e></p></r></r><r><v>A</v><h>*</h><v>L</v><h>*</h><fn><r><fnm>E2</fnm></r><r><p><v>T</v></p></r></fn><h>*</h><v>csat</v><h>*</h><g>rho</g><h>*</h><v>lambda</v></r></f><t>]</t><lbl>(%o28) </lbl><t>[</t><fn><r><i><r><v>E1</v></r><r><n>1</n></r></i></r><r><p><v>T</v></p></r></fn><v>=</v><v>−</v><r><p><fn><r><fnm>C1</fnm></r><r><p><v>T</v></p></r></fn><v>−</v><n>1</n></p></r><t>,</t><fn><r><i><r><v>E2</v></r><r><n>1</n></r></i></r><r><p><v>T</v></p></r></fn><v>=</v><v>−</v><r><p><fn><r><fnm>C2</fnm></r><r><p><v>T</v></p></r></fn><v>−</v><n>1</n></p></r><t>,</t><fn><r><i><r><v>C1</v></r><r><n>1</n></r></i></r><r><p><v>T</v></p></r></fn><v>=</v><v>−</v><f><r><v>Q1</v><h>*</h><fn><r><fnm>C1</fnm></r><r><p><v>T</v></p></r></fn><h>*</h><g>rho</g><h>*</h><v>lambda</v><v>+</v><v>D</v><h>*</h><v>S</v><h>*</h><fn><r><fnm>C1</fnm></r><r><p><v>T</v></p></r></fn><h>*</h><g>rho</g><v>−</v><v>D</v><h>*</h><v>S</v><h>*</h><g>rho</g><v>−</v><v>D</v><h>*</h><v>S</v><h>*</h><e><r><fn><r><fnm>C1</fnm></r><r><p><v>T</v></p></r></fn></r><r><n>2</n></r></e><h>*</h><v>csat</v><v>+</v><v>D</v><h>*</h><v>S</v><h>*</h><fn><r><fnm>C1</fnm></r><r><p><v>T</v></p></r></fn><h>*</h><v>csat</v></r><r><v>D</v><h>*</h><v>S</v><h>*</h><fn><r><fnm>E1</fnm></r><r><p><v>T</v></p></r></fn><h>*</h><v>csat</v></r></f><t>,</t><fn><r><i><r><v>C2</v></r><r><n>1</n></r></i></r><r><p><v>T</v></p></r></fn><v>=</v><v>−</v><f><r><v>Q1</v><h>*</h><fn><r><fnm>C2</fnm></r><r><p><v>T</v></p></r></fn><h>*</h><g>rho</g><h>*</h><v>lambda</v><v>+</v><v>D</v><h>*</h><v>S</v><h>*</h><fn><r><fnm>C2</fnm></r><r><p><v>T</v></p></r></fn><h>*</h><g>rho</g><v>−</v><v>D</v><h>*</h><v>S</v><h>*</h><g>rho</g><v>−</v><v>D</v><h>*</h><v>S</v><h>*</h><e><r><fn><r><fnm>C2</fnm></r><r><p><v>T</v></p></r></fn></r><r><n>2</n></r></e><h>*</h><v>csat</v><v>+</v><v>D</v><h>*</h><v>S</v><h>*</h><fn><r><fnm>C2</fnm></r><r><p><v>T</v></p></r></fn><h>*</h><v>csat</v></r><r><v>D</v><h>*</h><v>S</v><h>*</h><fn><r><fnm>E2</fnm></r><r><p><v>T</v></p></r></fn><h>*</h><v>csat</v></r></f><t>]</t>
</mth></output>
</cell>

<cell type="code">
<input>
<editor type="input">
<line>[eq21,eq22,eq31,eq32]:convert_to_diff([eq21,eq22,eq31,eq32]);</line>
</editor>
</input>
<output>
<mth><lbl>(%o29) </lbl><t>[</t><d><f diffstyle="yes"><r><s>d</s></r><r><s>d</s><h>*</h><v>T</v></r></f><h>*</h><fn><r><fnm>E1</fnm></r><r><p><v>T</v></p></r></fn></d><v>=</v><n>1</n><v>−</v><fn><r><fnm>C1</fnm></r><r><p><v>T</v></p></r></fn><t>,</t><d><f diffstyle="yes"><r><s>d</s></r><r><s>d</s><h>*</h><v>T</v></r></f><h>*</h><fn><r><fnm>E2</fnm></r><r><p><v>T</v></p></r></fn></d><v>=</v><n>1</n><v>−</v><fn><r><fnm>C2</fnm></r><r><p><v>T</v></p></r></fn><t>,</t><d><f diffstyle="yes"><r><s>d</s></r><r><s>d</s><h>*</h><v>T</v></r></f><h>*</h><fn><r><fnm>C1</fnm></r><r><p><v>T</v></p></r></fn></d><v>=</v><v>−</v><f><r><v>Q1</v><h>*</h><fn><r><fnm>C1</fnm></r><r><p><v>T</v></p></r></fn><h>*</h><g>rho</g><h>*</h><v>lambda</v><v>+</v><v>D</v><h>*</h><v>S</v><h>*</h><fn><r><fnm>C1</fnm></r><r><p><v>T</v></p></r></fn><h>*</h><g>rho</g><v>−</v><v>D</v><h>*</h><v>S</v><h>*</h><g>rho</g><v>−</v><v>D</v><h>*</h><v>S</v><h>*</h><e><r><fn><r><fnm>C1</fnm></r><r><p><v>T</v></p></r></fn></r><r><n>2</n></r></e><h>*</h><v>csat</v><v>+</v><v>D</v><h>*</h><v>S</v><h>*</h><fn><r><fnm>C1</fnm></r><r><p><v>T</v></p></r></fn><h>*</h><v>csat</v></r><r><v>D</v><h>*</h><v>S</v><h>*</h><fn><r><fnm>E1</fnm></r><r><p><v>T</v></p></r></fn><h>*</h><v>csat</v></r></f><t>,</t><d><f diffstyle="yes"><r><s>d</s></r><r><s>d</s><h>*</h><v>T</v></r></f><h>*</h><fn><r><fnm>C2</fnm></r><r><p><v>T</v></p></r></fn></d><v>=</v><v>−</v><f><r><v>Q1</v><h>*</h><fn><r><fnm>C2</fnm></r><r><p><v>T</v></p></r></fn><h>*</h><g>rho</g><h>*</h><v>lambda</v><v>+</v><v>D</v><h>*</h><v>S</v><h>*</h><fn><r><fnm>C2</fnm></r><r><p><v>T</v></p></r></fn><h>*</h><g>rho</g><v>−</v><v>D</v><h>*</h><v>S</v><h>*</h><g>rho</g><v>−</v><v>D</v><h>*</h><v>S</v><h>*</h><e><r><fn><r><fnm>C2</fnm></r><r><p><v>T</v></p></r></fn></r><r><n>2</n></r></e><h>*</h><v>csat</v><v>+</v><v>D</v><h>*</h><v>S</v><h>*</h><fn><r><fnm>C2</fnm></r><r><p><v>T</v></p></r></fn><h>*</h><v>csat</v></r><r><v>D</v><h>*</h><v>S</v><h>*</h><fn><r><fnm>E2</fnm></r><r><p><v>T</v></p></r></fn><h>*</h><v>csat</v></r></f><t>]</t>
</mth></output>
</cell>

<cell type="code">
<input>
<editor type="input">
<line>depends([C1,C2,epsilon1,epsilon2],T);</line>
</editor>
</input>
<output>
<mth><lbl>(%o30) </lbl><t>[</t><fn><r><fnm>C1</fnm></r><r><p><v>T</v></p></r></fn><t>,</t><fn><r><fnm>C2</fnm></r><r><p><v>T</v></p></r></fn><t>,</t><fn><r><fnm>epsilon1</fnm></r><r><p><v>T</v></p></r></fn><t>,</t><fn><r><fnm>epsilon2</fnm></r><r><p><v>T</v></p></r></fn><t>]</t>
</mth></output>
</cell>

<cell type="code">
<input>
<editor type="input">
<line>[eq21,eq22,eq31,eq32]:ev([eq21,eq22,eq31,eq32],</line>
<line>                         C1(T)=C1,C2(T)=C2,E1(T)=epsilon1,E2(T)=epsilon2);</line>
</editor>
</input>
<output>
<mth><lbl>(%o31) </lbl><t>[</t><d><f diffstyle="yes"><r><s>d</s></r><r><s>d</s><h>*</h><v>T</v></r></f><h>*</h><v>epsilon1</v></d><v>=</v><n>1</n><v>−</v><v>C1</v><t>,</t><d><f diffstyle="yes"><r><s>d</s></r><r><s>d</s><h>*</h><v>T</v></r></f><h>*</h><v>epsilon2</v></d><v>=</v><n>1</n><v>−</v><v>C2</v><t>,</t><d><f diffstyle="yes"><r><s>d</s></r><r><s>d</s><h>*</h><v>T</v></r></f><h>*</h><v>C1</v></d><v>=</v><v>−</v><f><r><v>C1</v><h>*</h><v>Q1</v><h>*</h><g>rho</g><h>*</h><v>lambda</v><v>+</v><v>C1</v><h>*</h><v>D</v><h>*</h><v>S</v><h>*</h><g>rho</g><v>−</v><v>D</v><h>*</h><v>S</v><h>*</h><g>rho</g><v>−</v><e><r><v>C1</v></r><r><n>2</n></r></e><h>*</h><v>D</v><h>*</h><v>S</v><h>*</h><v>csat</v><v>+</v><v>C1</v><h>*</h><v>D</v><h>*</h><v>S</v><h>*</h><v>csat</v></r><r><v>D</v><h>*</h><v>S</v><h>*</h><v>csat</v><h>*</h><v>epsilon1</v></r></f><t>,</t><d><f diffstyle="yes"><r><s>d</s></r><r><s>d</s><h>*</h><v>T</v></r></f><h>*</h><v>C2</v></d><v>=</v><v>−</v><f><r><v>C2</v><h>*</h><v>Q1</v><h>*</h><g>rho</g><h>*</h><v>lambda</v><v>+</v><v>C2</v><h>*</h><v>D</v><h>*</h><v>S</v><h>*</h><g>rho</g><v>−</v><v>D</v><h>*</h><v>S</v><h>*</h><g>rho</g><v>−</v><e><r><v>C2</v></r><r><n>2</n></r></e><h>*</h><v>D</v><h>*</h><v>S</v><h>*</h><v>csat</v><v>+</v><v>C2</v><h>*</h><v>D</v><h>*</h><v>S</v><h>*</h><v>csat</v></r><r><v>D</v><h>*</h><v>S</v><h>*</h><v>csat</v><h>*</h><v>epsilon2</v></r></f><t>]</t>
</mth></output>
</cell>

<cell type="text">
<editor type="text">
<line>Tidy up by hand</line>
</editor>

</cell>

<cell type="code">
<input>
<editor type="input">
<line>eq31:diff(C1,T)=-(C1*Q1*rho*lambda)/(D*S*csat*epsilon1)</line>
<line>                          +((1-C1)*(rho/csat-C1))/(epsilon1);</line>
<line>eq32:ev(eq31,C1=C2,epsilon1=epsilon2,Q1=Q2);</line>
</editor>
</input>
<output>
<mth><lbl userdefined="yes" userdefinedlabel="eq31">(%o32) </lbl><d><f diffstyle="yes"><r><s>d</s></r><r><s>d</s><h>*</h><v>T</v></r></f><h>*</h><v>C1</v></d><v>=</v><f><r><r><p><n>1</n><v>−</v><v>C1</v></p></r><h>*</h><r><p><f><r><g>rho</g></r><r><v>csat</v></r></f><v>−</v><v>C1</v></p></r></r><r><v>epsilon1</v></r></f><v>−</v><f><r><v>C1</v><h>*</h><v>Q1</v><h>*</h><g>rho</g><h>*</h><v>lambda</v></r><r><v>D</v><h>*</h><v>S</v><h>*</h><v>csat</v><h>*</h><v>epsilon1</v></r></f><lbl userdefined="yes" userdefinedlabel="eq32">(%o33) </lbl><d><f diffstyle="yes"><r><s>d</s></r><r><s>d</s><h>*</h><v>T</v></r></f><h>*</h><v>C2</v></d><v>=</v><f><r><r><p><n>1</n><v>−</v><v>C2</v></p></r><h>*</h><r><p><f><r><g>rho</g></r><r><v>csat</v></r></f><v>−</v><v>C2</v></p></r></r><r><v>epsilon2</v></r></f><v>−</v><f><r><v>C2</v><h>*</h><v>Q2</v><h>*</h><g>rho</g><h>*</h><v>lambda</v></r><r><v>D</v><h>*</h><v>S</v><h>*</h><v>csat</v><h>*</h><v>epsilon2</v></r></f>
</mth></output>
</cell>

<cell type="text">
<editor type="text">
<line>Finally dimensionless equations</line>
</editor>

</cell>

<cell type="code">
<input>
<editor type="input">
<line>eq21;</line>
<line>eq22;</line>
</editor>
</input>
<output>
<mth><lbl>(%o34) </lbl><d><f diffstyle="yes"><r><s>d</s></r><r><s>d</s><h>*</h><v>T</v></r></f><h>*</h><v>epsilon1</v></d><v>=</v><n>1</n><v>−</v><v>C1</v><lbl>(%o35) </lbl><d><f diffstyle="yes"><r><s>d</s></r><r><s>d</s><h>*</h><v>T</v></r></f><h>*</h><v>epsilon2</v></d><v>=</v><n>1</n><v>−</v><v>C2</v>
</mth></output>
</cell>

<cell type="code">
<input>
<editor type="input">
<line>eq31:ev(eq31,eq02);</line>
<line>eq32:ev(eq32,eq03);</line>
</editor>
</input>
<output>
<mth><lbl userdefined="yes" userdefinedlabel="eq31">(%o36) </lbl><d><f diffstyle="yes"><r><s>d</s></r><r><s>d</s><h>*</h><v>T</v></r></f><h>*</h><v>C1</v></d><v>=</v><f><r><r><p><n>1</n><v>−</v><v>C1</v></p></r><h>*</h><r><p><f><r><g>rho</g></r><r><v>csat</v></r></f><v>−</v><v>C1</v></p></r></r><r><v>epsilon1</v></r></f><v>−</v><f><r><v>C1</v><h>*</h><v>Q</v><h>*</h><e><r><v>epsilon1</v></r><r><n>2</n></r></e><h>*</h><e><r><r><p><n>1</n><v>−</v><v>epsilon2</v></p></r></r><r><n>2</n></r></e><h>*</h><g>rho</g><h>*</h><v>lambda</v></r><r><v>D</v><h>*</h><v>S</v><h>*</h><v>csat</v><h>*</h><r><p><e><r><r><p><n>1</n><v>−</v><v>epsilon1</v></p></r></r><r><n>2</n></r></e><h>*</h><e><r><v>epsilon2</v></r><r><n>3</n></r></e><v>+</v><e><r><v>epsilon1</v></r><r><n>3</n></r></e><h>*</h><e><r><r><p><n>1</n><v>−</v><v>epsilon2</v></p></r></r><r><n>2</n></r></e></p></r></r></f><lbl userdefined="yes" userdefinedlabel="eq32">(%o37) </lbl><d><f diffstyle="yes"><r><s>d</s></r><r><s>d</s><h>*</h><v>T</v></r></f><h>*</h><v>C2</v></d><v>=</v><f><r><r><p><n>1</n><v>−</v><v>C2</v></p></r><h>*</h><r><p><f><r><g>rho</g></r><r><v>csat</v></r></f><v>−</v><v>C2</v></p></r></r><r><v>epsilon2</v></r></f><v>−</v><f><r><v>C2</v><h>*</h><v>Q</v><h>*</h><e><r><r><p><n>1</n><v>−</v><v>epsilon1</v></p></r></r><r><n>2</n></r></e><h>*</h><e><r><v>epsilon2</v></r><r><n>2</n></r></e><h>*</h><g>rho</g><h>*</h><v>lambda</v></r><r><v>D</v><h>*</h><v>S</v><h>*</h><v>csat</v><h>*</h><r><p><e><r><r><p><n>1</n><v>−</v><v>epsilon1</v></p></r></r><r><n>2</n></r></e><h>*</h><e><r><v>epsilon2</v></r><r><n>3</n></r></e><v>+</v><e><r><v>epsilon1</v></r><r><n>3</n></r></e><h>*</h><e><r><r><p><n>1</n><v>−</v><v>epsilon2</v></p></r></r><r><n>2</n></r></e></p></r></r></f>
</mth></output>
</cell>

<cell type="text">
<editor type="text">
<line>These depend on two dimensionless paramters</line>
</editor>

</cell>

<cell type="code">
<input>
<editor type="input">
<line>params:[alpha=csat/rho,beta=Q*lambda/(D*S)];</line>
<line>aaa01:solve(params,[rho,Q])[1];</line>
</editor>
</input>
<output>
<mth><lbl userdefined="yes" userdefinedlabel="params">(%o38) </lbl><t>[</t><g>alpha</g><v>=</v><f><r><v>csat</v></r><r><g>rho</g></r></f><t>,</t><g>beta</g><v>=</v><f><r><v>Q</v><h>*</h><v>lambda</v></r><r><v>D</v><h>*</h><v>S</v></r></f><t>]</t><lbl userdefined="yes" userdefinedlabel="aaa01">(%o39) </lbl><t>[</t><g>rho</g><v>=</v><f><r><v>csat</v></r><r><g>alpha</g></r></f><t>,</t><v>Q</v><v>=</v><f><r><v>D</v><h>*</h><v>S</v><h>*</h><g>beta</g></r><r><v>lambda</v></r></f><t>]</t>
</mth></output>
</cell>

<cell type="code">
<input>
<editor type="input">
<line>[eq31,eq32]:ev([epsilon1*alpha*eq31,epsilon2*alpha*eq32],aaa01);</line>
</editor>
</input>
<output>
<mth><lbl>(%o40) </lbl><t>[</t><r><p><d><f diffstyle="yes"><r><s>d</s></r><r><s>d</s><h>*</h><v>T</v></r></f><h>*</h><v>C1</v></d></p></r><h>*</h><g>alpha</g><h>*</h><v>epsilon1</v><v>=</v><g>alpha</g><h>*</h><v>epsilon1</v><h>*</h><r><p><f><r><r><p><n>1</n><v>−</v><v>C1</v></p></r><h>*</h><r><p><f><r><n>1</n></r><r><g>alpha</g></r></f><v>−</v><v>C1</v></p></r></r><r><v>epsilon1</v></r></f><v>−</v><f><r><v>C1</v><h>*</h><g>beta</g><h>*</h><e><r><v>epsilon1</v></r><r><n>2</n></r></e><h>*</h><e><r><r><p><n>1</n><v>−</v><v>epsilon2</v></p></r></r><r><n>2</n></r></e></r><r><g>alpha</g><h>*</h><r><p><e><r><r><p><n>1</n><v>−</v><v>epsilon1</v></p></r></r><r><n>2</n></r></e><h>*</h><e><r><v>epsilon2</v></r><r><n>3</n></r></e><v>+</v><e><r><v>epsilon1</v></r><r><n>3</n></r></e><h>*</h><e><r><r><p><n>1</n><v>−</v><v>epsilon2</v></p></r></r><r><n>2</n></r></e></p></r></r></f></p></r><t>,</t><r><p><d><f diffstyle="yes"><r><s>d</s></r><r><s>d</s><h>*</h><v>T</v></r></f><h>*</h><v>C2</v></d></p></r><h>*</h><g>alpha</g><h>*</h><v>epsilon2</v><v>=</v><g>alpha</g><h>*</h><v>epsilon2</v><h>*</h><r><p><f><r><r><p><n>1</n><v>−</v><v>C2</v></p></r><h>*</h><r><p><f><r><n>1</n></r><r><g>alpha</g></r></f><v>−</v><v>C2</v></p></r></r><r><v>epsilon2</v></r></f><v>−</v><f><r><v>C2</v><h>*</h><g>beta</g><h>*</h><e><r><r><p><n>1</n><v>−</v><v>epsilon1</v></p></r></r><r><n>2</n></r></e><h>*</h><e><r><v>epsilon2</v></r><r><n>2</n></r></e></r><r><g>alpha</g><h>*</h><r><p><e><r><r><p><n>1</n><v>−</v><v>epsilon1</v></p></r></r><r><n>2</n></r></e><h>*</h><e><r><v>epsilon2</v></r><r><n>3</n></r></e><v>+</v><e><r><v>epsilon1</v></r><r><n>3</n></r></e><h>*</h><e><r><r><p><n>1</n><v>−</v><v>epsilon2</v></p></r></r><r><n>2</n></r></e></p></r></r></f></p></r><t>]</t>
</mth></output>
</cell>

<cell type="code">
<input>
<editor type="input">
<line>eq31;</line>
</editor>
</input>
<output>
<mth><lbl>(%o41) </lbl><r><p><d><f diffstyle="yes"><r><s>d</s></r><r><s>d</s><h>*</h><v>T</v></r></f><h>*</h><v>C1</v></d></p></r><h>*</h><g>alpha</g><h>*</h><v>epsilon1</v><v>=</v><g>alpha</g><h>*</h><v>epsilon1</v><h>*</h><r><p><f><r><r><p><n>1</n><v>−</v><v>C1</v></p></r><h>*</h><r><p><f><r><n>1</n></r><r><g>alpha</g></r></f><v>−</v><v>C1</v></p></r></r><r><v>epsilon1</v></r></f><v>−</v><f><r><v>C1</v><h>*</h><g>beta</g><h>*</h><e><r><v>epsilon1</v></r><r><n>2</n></r></e><h>*</h><e><r><r><p><n>1</n><v>−</v><v>epsilon2</v></p></r></r><r><n>2</n></r></e></r><r><g>alpha</g><h>*</h><r><p><e><r><r><p><n>1</n><v>−</v><v>epsilon1</v></p></r></r><r><n>2</n></r></e><h>*</h><e><r><v>epsilon2</v></r><r><n>3</n></r></e><v>+</v><e><r><v>epsilon1</v></r><r><n>3</n></r></e><h>*</h><e><r><r><p><n>1</n><v>−</v><v>epsilon2</v></p></r></r><r><n>2</n></r></e></p></r></r></f></p></r>
</mth></output>
</cell>

<cell type="code">
<input>
<editor type="input">
<line>eq32;</line>
</editor>
</input>
<output>
<mth><lbl>(%o43) </lbl><r><p><d><f diffstyle="yes"><r><s>d</s></r><r><s>d</s><h>*</h><v>T</v></r></f><h>*</h><v>C2</v></d></p></r><h>*</h><g>alpha</g><h>*</h><v>epsilon2</v><v>=</v><g>alpha</g><h>*</h><v>epsilon2</v><h>*</h><r><p><f><r><r><p><n>1</n><v>−</v><v>C2</v></p></r><h>*</h><r><p><f><r><n>1</n></r><r><g>alpha</g></r></f><v>−</v><v>C2</v></p></r></r><r><v>epsilon2</v></r></f><v>−</v><f><r><v>C2</v><h>*</h><g>beta</g><h>*</h><e><r><r><p><n>1</n><v>−</v><v>epsilon1</v></p></r></r><r><n>2</n></r></e><h>*</h><e><r><v>epsilon2</v></r><r><n>2</n></r></e></r><r><g>alpha</g><h>*</h><r><p><e><r><r><p><n>1</n><v>−</v><v>epsilon1</v></p></r></r><r><n>2</n></r></e><h>*</h><e><r><v>epsilon2</v></r><r><n>3</n></r></e><v>+</v><e><r><v>epsilon1</v></r><r><n>3</n></r></e><h>*</h><e><r><r><p><n>1</n><v>−</v><v>epsilon2</v></p></r></r><r><n>2</n></r></e></p></r></r></f></p></r>
</mth></output>
</cell>

</wxMaximaDocument>

==> anc/format.txt <==


This file contains a wxMaxima session in the .wxmx format.
.wxmx files are .xml-based files contained in a .zip container like .odt
or .docx files. After changing their name to end in .zip the .xml and
eventual bitmap files inside them can be extracted using any .zip file
viewer.
The reason why part of a .wxmx file still might still seem to make sense in a
ordinary text viewer is that the text portion of .wxmx by default
isn't compressed: The text is typically small and compressing it would
mean that changing a single character would (with a high probability) change
big parts of the  whole contents of the compressed .zip archive.
Even if version control tools like git and svn that remember all changes
that were ever made to a file can handle binary files compression would
make the changed part of the file bigger and therefore seriously reduce
the efficiency of version control

wxMaxima can be downloaded from https://github.com/andrejv/wxmaxima.
It also is part of the windows installer for maxima
(http://maxima.sourceforge.net).

If a .wxmx file is broken but the content.xml portion of the file can still be
viewed using an text editor just save the xml's text as "content.xml"
and try to open it using a recent version of wxMaxima.
If it is valid XML (the XML header is intact, all opened tags are closed again,
the text is saved with the text encoding "UTF8 without BOM" and the few
special characters XML requires this for are properly escaped)
chances are high that wxMaxima will be able to recover all code and text
from the XML file.



==> anc/latex_output.m <==
EY_data=[21.3,22.4,22.5,23,22.5,21.5,20.6]';
grainSize = [1.1 1.3 1.5 1.7 1.9 2.1 2.3];




%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% LaTeX File Preamble
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function write_latex_preamble(fid)
  %% Write latex file preamble
  fprintf(fid,
	"\\documentclass[reprint,amsmath,amssymb,aps,prl,floatfix,]{revtex4-1}\n")
  fprintf(fid,"\\usepackage{graphicx}\n")
  fprintf(fid,"\\usepackage{amsmath}\n")
  fprintf(fid,"\\usepackage{pgfplots}\n")
  fprintf(fid,"\\begin{document}\n")
endfunction


function tshot=t_shot_fit(grainSize,fid)
  %% Grain size (From matter paper)
  %% grainSize = [1.1 1.3 1.5 1.7 1.9 2.1 2.3];
  %% Time shot (From matter paper)
  time = [37.6 35.7 33.9 30.5 28.5 26.6 24.0];
  %% least square method for finding the value of t1 and t2
  n=length(grainSize);
  One=[n sum(grainSize);sum(grainSize) sum(grainSize.^2)];
  two=[sum(time);sum(grainSize.*time)];
  value = One\two;
  a=value(1);1
  b=value(2);
  %% linear regression t=a+bg
  tshot=a+b*grainSize; 
  g=linspace(1.0,2.4,10);
  t_shot_fit=a+b*g;
  plot(grainSize,time,'k+',g,t_shot_fit,'b-')
  xlabel('Grain Size');
  ylabel('Time shot (s)');
  print("-dpng","t_shot_vs_g.png")
  %%fprintf(fid,"\\includegraphics[width=0.5\\textwidth]{t_shot_vs_g.png}\n\n\n")
  fprintf(fid,"$t_\\text{shot}=a_0+a_1g$\n where ")
  fprintf(fid,"$a_0=%18.6f\\;\\text{s}$, $a_1=%18.6f\\;\\text{s}$\n\n\n",a,b)
  %% Tikz picture
  fprintf(fid,"\\begin{tikzpicture}\n")
  fprintf(fid,"\\begin{axis}[xlabel={$g$}, ylabel={$t_{\\text{shot}}$ (s)}]\n")
  fprintf(fid,"\\addplot[only marks, color=black] coordinates {\n ")
  for i=1:length(grainSize)
    fprintf(fid,"(%f , %f)\n",grainSize(i),time(i))
  endfor
  fprintf(fid,"};\n")
  fprintf(fid,"\\addplot[color=black] coordinates {\n ")
  for i=1:length(g)
    fprintf(fid,"(%f , %f)\n",g(i),t_shot_fit(i))
  endfor
  fprintf(fid,"};\n") 
  fprintf(fid,"\\node[left] at (axis cs: 2.4,38) {$t_\\text{shot}=a_0+a_1g$};\n")
  fprintf(fid,"\\node[left] at (axis cs: 2.4,36) {$a_0=%.1f\\;\\text{s}$};\n",a)
  fprintf(fid,"\\node[left] at (axis cs: 2.4,34) {$a_1=%.1f\\;\\text{s}$};\n",b)
  fprintf(fid,"\\end{axis}\n")
  fprintf(fid,"\\end{tikzpicture}\n\n\n")
endfunction



function S=grain_surface_area_fit(grainSize,fid)
  %%Grain size from the supplemented information table
  grainSize1 = [1.0 1.5 2.0 2.5];
  A=0.00133932; % Area
  L=0.0187; % length
  b_et1=[10187 8099 7239 4703]; %BET surface area of fines
  b_et2=[7211 6197 6325 5472]; %BET surface area of boulders
  %% formula for finding value of s
  s=A*L*(b_et1+b_et2);
  n=length(grainSize1);
  One=[n sum(grainSize1);sum(grainSize1) sum(grainSize1.^2)];
  two=[sum(s);sum(grainSize1.*s)];
  value = One\two;
  a=value(1);%s1
  b=value(2);%s2
  S=a+b*grainSize ;
  g=linspace(1.0,2.5,10);
  S_fit=a+b*g;
  plot(grainSize1,s,'k+',g,S_fit,'b-')
  xlabel('Grain Size');
  ylabel('Surface Area (m^2)');
  print("-dpng","S_vs_g.png")
  %%fprintf(fid,"\\includegraphics[width=0.5\\textwidth]{S_vs_g.png}\n\n\n")
  fprintf(fid,"$S=b_0+b_1g$\n where ")
  fprintf(fid,"$b_0=%18.6f\\;\\text{m}^2$, $b_1=%18.6f\\;\\text{m}^2$\n\n\n",a,b)
  %% Tikz picture
  fprintf(fid,"\\begin{tikzpicture}[]\n")
  fprintf(fid,"\\begin{axis}[xlabel={$g$}, ylabel={$S$ (m$^2$)}]\n")
  fprintf(fid,"\\addplot[only marks, color=black] coordinates {\n ")
  for i=1:length(grainSize1)
    fprintf(fid,"(%f , %f)\n",grainSize1(i),s(i))
  endfor
  fprintf(fid,"};\n")
  fprintf(fid,"\\addplot[color=black] coordinates {\n ")
  for i=1:length(g)
    fprintf(fid,"(%f , %f)\n",g(i),S_fit(i))
  endfor
  fprintf(fid,"};\n") 
  fprintf(fid,"\\node[left] at (axis cs: 2.5,0.43) {$S=b_0+b_1g$};\n")
  fprintf(fid,"\\node[left] at (axis cs: 2.5,0.41) {$b_0=%.3f\\;\\text{m}^2$};\n",a)
  fprintf(fid,"\\node[left] at (axis cs: 2.5,0.39) {$b_1=%.3f\\;\\text{m}^2$};\n",b)

  fprintf(fid,"\\end{axis}\n")
  fprintf(fid,"\\end{tikzpicture}\n\n\n")
endfunction



function [alpha,beta,t_scale,eps0,eps_max]...
	 =dimensionless_parameters(lamByD,delta,EY_max,tshot,S,print,fid)
  Mout=40e-3;
  rho=997;
  q=Mout./(rho*tshot);
  phi=0.8272; 
  rho_g=330/phi;
  csat=212.4;
  A=0.00133932;
  L=0.0187;
  alpha=2*rho_g/csat; %% Unphysical
  beta=(q*lamByD)./S;
  t_scale=A*L*rho*lamByD./(S*csat);
  eps0(1) = 1-phi+delta;% Initial epsilon
  eps0(2) = 1-phi-delta; % Initial epsilon
  eps_max(1)=eps0(1)+EY_max/100-eps0(1)*EY_max/100;
  eps_max(2)=eps0(2)+EY_max/100-eps0(2)*EY_max/100;
  %% Print a table of values
  if print
    fprintf(fid,"\\begin{tabular}{l r l l}\n")
    fprintf(fid,"\\hline\n")
    fprintf(fid,"Parameter & Value & & Source\\\\ \n")
    fprintf(fid,"\\hline\\hline\n")
    fprintf(fid,"$M_\\text{shot}$ & %18.2f & $\\text{kg}$& Matter Paper \\\\ \n", Mout)
    fprintf(fid,
	    "$\\rho_\\text{w}$ & %18.0f & $\\text{kg}\\,\\text{m}^{-3}$ &Matter Paper \\\\ \n", rho)
    fprintf(fid,"$\\epsilon_0$ & %18.3f && Matter Paper \\\\ \n", 1-phi)
    fprintf(fid,
	    "$c_\\text{sat}$ & %18.1f & $\\text{kg}\\,\\text{m}^{-3}$ & Matter paper\\\\ \n",csat)
%% Physical Value
    fprintf(fid,
	    "$\\rho_\\text{c}$ & %18.0f & $\\text{kg}\\,\\text{m}^{-3}$ & Matter Paper \\\\ \n", rho_g)
%% Double physical value
    fprintf(fid,
	    "$\\rho_\\text{c}$ & %18.0f & $\\text{kg}\\,\\text{m}^{-3}$ &This paper \\\\ \n", 2*rho_g)
    fprintf(fid,"$\\alpha$ & %18.2f && Calculated \\\\ \n", alpha)
    fprintf(fid,
	    "$\\lambda/D$ & %18.3f$\\times 10^6$ & $\\text{s}\\,\\text{m}^{-1}$ & Best fit\\\\ \n", lamByD/1e6)
    fprintf(fid,"$\\delta$ & %18.3f && Best fit \\\\ \n", delta)
    fprintf(fid,"$EY_\\text{max}$ & %18.1f & $\\%%$ & Best fit\\\\ \n", EY_max)
    fprintf(fid,"\\hline\n")
    fprintf(fid,"\\end{tabular}\n\n\n")
    %% Plot Graph
    %%fprintf(fid,"\\includegraphics[width=0.5\\textwidth]{tau_shot_vs_g.png}\n\n\n")
  endif
endfunction
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function plot_beta_tau_shot(t_scale,tshot,beta,grainSize,fid)
    plot(grainSize,beta,'b-')
    xlabel('Grain Size');
    ylabel('beta');
    print("-dpng","beta_vs_g.png")
    %%fprintf(fid,"\\includegraphics[width=0.5\\textwidth]{beta_vs_g.png}\n\n\n")
    plot(grainSize,tshot./t_scale,'b-')
    xlabel('Grain Size');
    ylabel('tau_shot')
    print("-dpng","tau_shot_vs_g.png")
  %% Tikz picture
    fprintf(fid,"\\begin{tikzpicture}[domain=0:3]\n")
    fprintf(fid,"\\begin{axis}[xlabel={$g$}, xmax=2.5]\n")
    fprintf(fid,"\\addplot[color=gray] coordinates {\n ")
    for i=1:length(grainSize)
      fprintf(fid,"(%f , %f)\n",grainSize(i),beta(i))
    endfor
    fprintf(fid,"};\n") 
    fprintf(fid,"\\addplot[color=black] coordinates {\n ")
    for i=1:length(grainSize)
      fprintf(fid,"(%f , %f)\n",grainSize(i),tshot(i)/t_scale(i))
    endfor
    fprintf(fid,"};\n") 
    fprintf(fid,"\\node[right] at (axis cs: %f,%f) {$\\beta$};\n",grainSize(end),beta(end))
    fprintf(fid,"\\node[right] at (axis cs: %f,%f) {$\\tau_\\text{shot}$};\n",grainSize(end),tshot(end)/t_scale(end))
    fprintf(fid,"\\end{axis}\n")
    fprintf(fid,"\\end{tikzpicture}\n\n\n")
endfunction

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
## Two pathways with saturation
function dydt = ODEsystem2sat(t,y,alpha,beta,eps_max)
dydt = zeros(4,1);
dydt(1) = (1-y(3))*(y(1)<eps_max(1));
dydt(2) = (1-y(4))*(y(2)<eps_max(2));
dydt(3) = (((1-y(3))*(alpha-y(3)))/y(1))*(y(1)<eps_max(1))-(alpha*beta*y(3)*(y(1)^2)*(1-y(2))^2)/((y(1)^3)*((1-y(2))^2))+((y(2)^3)*((1-y(1))^2));
dydt(4) = (((1-y(4))*(alpha-y(4)))/y(2))*(y(2)<eps_max(2))-(alpha*beta*y(4)*(y(2)^2)*(1-y(1))^2)/((y(1)^3)*((1-y(2))^2))+((y(2)^3)*((1-y(1))^2));
endfunction
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
## Function Solve ODE
function EY_fit=solve_odes(lamByD,delta,EY_max,tshot,S,grainSize,print,fid)
  [alpha,beta,t_scale,eps0,eps_max]...
  =dimensionless_parameters(lamByD,delta,EY_max,tshot,S,false,fid)
  for i=1:7
    tspan = [0 tshot(i)/t_scale(i)]; % change to [0 Tshot]
    y0 = zeros(4,1); % Initial concentrations are zero 
    y0(1) = eps0(1);% Initial epsilon
    y0(2) = eps0(2); % Initial epsilon
    y0(3) = 0; %Initial concentration
    y0(4) = 0; %Initial concentration
    options=odeset("MaxStep",tspan(2)/50);
    [t,y] = ode45(@(t,y) ODEsystem2sat(t,y,alpha,beta(i),eps_max),tspan,y0,options);
			      % putting e(0)= 1-sparcity in EY formula
    m_i1=1-y0(1); m_f1=1-min(y(end,1),eps_max(1));
    m_i2=1-y0(2); m_f2=1-min(y(end,2),eps_max(2));
    EY_fit(i)=100*(m_i1+m_i2-m_f1-m_f2)/(m_i1+m_i2);  
    if print
      %% Tikz picture flow
      kappa1=(y(:,1).^3)./(1.-y(:,1).^2);
      kappa2=(y(:,2).^3)./(1.-y(:,2).^2);
      Q1=kappa1./(kappa1+kappa2);
      Q2=kappa2./(kappa1+kappa2);
      fprintf(fid,"\\begin{tikzpicture}[domain=0:3]\n")
      fprintf(fid,"\\begin{axis}[xlabel={$\\tau$}, xmax=%f]\n",t(end)*1.15)
      fprintf(fid,"\\addplot[color=black] coordinates {\n ")
      for j=1:length(t)
	fprintf(fid,"(%f , %f)\n",t(j),Q1(j))
      endfor
      fprintf(fid,"};\n")
      fprintf(fid,"\\addplot[color=black] coordinates {\n ")
      for j=1:length(t)
	fprintf(fid,"(%f , %f)\n",t(j),Q2(j))
      endfor
      fprintf(fid,"};\n")
      fprintf(fid,"\\node[below] at (axis cs: %f,%f) {$Q_1/Q$};\n",t(end),Q1(end))
      fprintf(fid,"\\node[above] at (axis cs: %f,%f) {$Q_2/Q$};\n",t(end),Q2(end))
      fprintf(fid,"\\node[right] at (axis cs: 0,%f) {$g=%.1f$};\n",Q1(end),grainSize(i))
      fprintf(fid,"\\end{axis}\n")
      fprintf(fid,"\\end{tikzpicture}\n\n\n")
      %% Tikz picture porosity and concentration
      fprintf(fid,"\\begin{tikzpicture}[domain=0:3]\n")
      fprintf(fid,"\\begin{axis}[xlabel={$\\tau$}, xmax=%f]\n",t(end)*1.15)
      fprintf(fid,"\\addplot[color=black] coordinates {\n ")
      for j=1:length(t)
	fprintf(fid,"(%f , %f)\n",t(j),y(j,1))
      endfor
      fprintf(fid,"};\n")
      fprintf(fid,"\\addplot[color=black] coordinates {\n ")
      for j=1:length(t)
	fprintf(fid,"(%f , %f)\n",t(j),y(j,2))
      endfor
      fprintf(fid,"};\n")
      fprintf(fid,"\\addplot[color=gray] coordinates {\n ")
      for j=1:length(t)
	fprintf(fid,"(%f , %f)\n",t(j),y(j,3))
      endfor
      fprintf(fid,"};\n")
      fprintf(fid,"\\addplot[color=gray] coordinates {\n ")
      for j=1:length(t)
	fprintf(fid,"(%f , %f)\n",t(j),y(j,4))
      endfor
      fprintf(fid,"};\n")
      fprintf(fid,"\\node[right] at (axis cs: %f,%f) {$\\epsilon_1$};\n",t(end),y(end,1))
      fprintf(fid,"\\node[right] at (axis cs: %f,%f) {$\\epsilon_2$};\n",t(end),y(end,2))
      fprintf(fid,"\\node[right] at (axis cs: %f,%f) {$C_1$};\n",t(end),y(end,3))
      fprintf(fid,"\\node[right] at (axis cs: %f,%f) {$C_2$};\n",t(end),y(end,4))
      fprintf(fid,"\\node[right] at (axis cs: 0,%f) {$g=%.1f$};\n",y(end,4),grainSize(i))
      fprintf(fid,"\\end{axis}\n")
      fprintf(fid,"\\end{tikzpicture}\n\n\n")
    endif
  endfor
endfunction
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function f=calculate_chisq(EY_data,lamByD,delta,EY_max,tshot,S,grainSize,print,fid)
  EY_fit=solve_odes(lamByD,delta,EY_max,tshot,S,grainSize,false,fid);
  f=sum( ((EY_fit-EY_data).^2) );
  if print
    %% Tikz picture
    fprintf(fid,"\\begin{tikzpicture}[domain=0:3]\n")
    fprintf(fid,"\\begin{axis}[xlabel={$g$}, ylabel={Extraction Yield}]\n")
    fprintf(fid,"\\addplot[only marks, color=black] coordinates {\n ")
    for i=1:length(grainSize)
      fprintf(fid,"(%f , %f)\n",grainSize(i),EY_data(i))
    endfor
    fprintf(fid,"};\n")
    fprintf(fid,"\\addplot[color=black] coordinates {\n ")
    for i=1:length(grainSize)
      fprintf(fid,"(%f , %f)\n",grainSize(i),EY_fit(i))
    endfor
    fprintf(fid,"};\n")
%%    fprintf(fid,"\\addplot[color=black] coordinates {\n ")
%%    for i=1:length(grainSize)
%%      fprintf(fid,"(%f , %f)\n",grainSize(i),EY_fit(i,2))
%%    endfor
%%    fprintf(fid,"};\n")
    fprintf(fid,"\\end{axis}\n")
    fprintf(fid,"\\end{tikzpicture}\n\n\n")
  endif
endfunction
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [lamByD,delta,EY_max]=best_fit(EY_data,lamByD,delta,EY_max,tshot,S,fid)
  fun_=@(x)calculate_chisq(EY_data,lamByD*x(1),delta*x(2),EY_max*x(3),tshot,S,fid)
  lb=[0.1,0.1,0.1];
  ub=[10,13.7,10];
  %%[x,obj,info,iter,nf,lambda]=sqp(para,fun_,[],[],lb,ub,200,0.01*sqrt(eps));
  x=[1.181381 2.986764 1.098205];
  lamByD*=x(1); 
  delta*=x(2);
  EY_max*=x(3);
endfunction
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


fid=fopen("latex_details_.tex","w")
write_latex_preamble(fid);
tshot=t_shot_fit(grainSize,fid)
S=grain_surface_area_fit(grainSize,fid)
%% Initial guesses
lamByD=1.0604e+05
delta=0.011850
EY_max=30.820
%% Update guesses
[lamByD,delta,EY_max]=best_fit(EY_data,lamByD,delta,EY_max,tshot,S,fid)
%% Print table of values
[alpha,beta,t_scale,eps0,eps_max]...
	 =dimensionless_parameters(lamByD,delta,EY_max,tshot,S,true,fid)
%% Plot graphs of dimensionless quantities
plot_beta_tau_shot(t_scale,tshot,beta,grainSize,fid)
%% Print graphs of solutions
EY_fit=solve_odes(lamByD,delta,EY_max,tshot,S,grainSize,true,fid)
%% Print out comparison of EY_data and EY_fit
f=calculate_chisq(EY_data,lamByD,delta,EY_max,tshot,S,grainSize,true,fid)
%% Close LaTeX file
fprintf(fid,"\\end{document})\n")
fclose(fid)




==> anc/mimetype <==
text/x-wxmathml

==> anc/parameter_fitting.m <==
%Grain size (From matter paper)
grainSize = [1.1 1.3 1.5 1.7 1.9 2.1 2.3];
%Time shot (From matter paper)
time = [37.6 35.7 33.9 30.5 28.5 26.6 24.0];
%least square method for finding the value of t1 and t2
n=length(grainSize);
One=[n sum(grainSize);sum(grainSize) sum(grainSize.^2)];
two=[sum(time);sum(grainSize.*time)];
value = One\two;
a=value(1);%t1
b=value(2);%t2
% linear regression t=a+bg
tshot=a+b*grainSize; %% From last three data points (slicing)
g=linspace(1.0,2.4,100);
t_shot_fit=a+b*g;
plot(grainSize,time,'k+',g,t_shot_fit,'b-')
xlabel('Grain Size');
ylabel('Time shot');

%Grain size from the supplemented information table
grainSize1 = [1.0 1.5 2.0 2.5];
A=0.00133932; % Area
L=0.0187; % length
b_et1=[10187 8099 7239 4703]; %BET surface area of fines
b_et2=[7211 6197 6325 5472]; %BET surface area of boulders
%formula for finding value of s
s=A*L*(b_et1+b_et2);
n=length(grainSize1);
One=[n sum(grainSize1);sum(grainSize1) sum(grainSize1.^2)];
two=[sum(s);sum(grainSize1.*s)];
value = One\two;
a=value(1);%s1
b=value(2);%s2

S=a+b*grainSize ;%% last three points of grainSize
g=linspace(1.0,2.5,100);
S_fit=a+b*g;
plot(grainSize1,s,'k+',g,S_fit,'b-')
xlabel('Grain Size');
ylabel('Time shot');



Mout=40e-3;
rho=997;
% formula for finding value of q (flux)
% volumetric flow rate
q=Mout./(rho*tshot);

phi=0.8272; 
rho_g=330/phi;
csat=212.4;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
## Two pathways with saturation
function dydt = ODEsystem2sat(t,y,alpha,beta,eps_max)
dydt = zeros(4,1);
dydt(1) = (1-y(3))*(y(1)<eps_max(1));
dydt(2) = (1-y(4))*(y(2)<eps_max(2));
dydt(3) = (((1-y(3))*(alpha-y(3)))/y(1))*(y(1)<eps_max(1))-(alpha*beta*y(3)*(y(1)^2)*(1-y(2))^2)/((y(1)^3)*((1-y(2))^2))+((y(2)^3)*((1-y(1))^2));
dydt(4) = (((1-y(4))*(alpha-y(4)))/y(2))*(y(2)<eps_max(2))-(alpha*beta*y(4)*(y(2)^2)*(1-y(1))^2)/((y(1)^3)*((1-y(2))^2))+((y(2)^3)*((1-y(1))^2));
endfunction
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%




%% Optimise parameter
function f = findMini2sat_(para,tshot,t_scale,alpha,beta)
  ## tscale, beta \propto para
  %disp(para)
  EY_fit=zeros(7,1);
  delta=0.011850*para(2);
  EY_max=30.820*para(3);
  EY_fit=zeros(7,1);
  for i=1:7
    phi=0.8272; 
    tspan = [0 tshot(i)/t_scale(i)/para(1)]; % change to [0 Tshot]
    y0 = zeros(4,1); % Initial concentrations are zero 
    y0(1) = 1-phi+delta;% Initial epsilon
    y0(2) = 1-phi-delta; % Initial epsilon
    y0(3) = 0; %Initial concentration
    y0(4) = 0; %Initial concentration
    eps_max(1)=y0(1)+EY_max/100-y0(1)*EY_max/100;
    eps_max(2)=y0(2)+EY_max/100-y0(2)*EY_max/100;
    options=odeset("MaxStep",tspan(2)/50);
    [t,y] = ode45(@(t,y) ODEsystem2sat(t,y,alpha,para(1)*beta(i),eps_max),tspan,y0,options);
			      % putting e(0)= 1-sparcity in EY formula
    m_i1=1-y0(1); m_f1=1-min(y(end,1),eps_max(1));
    m_i2=1-y0(2); m_f2=1-min(y(end,2),eps_max(2));
    EY_fit(i)=100*(m_i1+m_i2-m_f1-m_f2)/(m_i1+m_i2);  
  endfor
  EY_data=[21.3,22.4,22.5,23,22.5,21.5,20.6]';
  f=sum( ((EY_fit-EY_data).^2) );
end


x=[1,1,1];

fid=fopen("temp2.dat","w")
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
paravec=[1.311138 9.549076 1.355747
	 1.181381 2.986764 1.098205
	 1.123549 1.915309 1.057763
	 1.182087 1.394465 0.994711
	 1.178624 1.182434 0.973875
	 1.222923 1.014462 0.945273
	 1.172272 0.974935 0.953031
	 1.139216 0.963366 0.960146
	 1.073896 0.982952 0.981284];

%% Adiabatic change
for j=1:9 
  alpha=j*rho_g/csat; %% Unphysical
  lamByD=1.0604e+05; 
  beta=(q*lamByD)./S;
  t_scale=A*L*rho*lamByD./(S*csat);
  fun_ = @(x)findMini2sat_(x,tshot,t_scale,alpha,beta);
  options = optimset('display','iter');
  para=paravec(j,:);
  %%para = fminsearch(fun_,para,options)
  lb=[0.1,0.1,0.1];
  ub=[10,13.7,10];
  [x,obj,info,iter,nf,lambda]=sqp(para,fun_,[],[],lb,ub,200,0.01*sqrt(eps));
  lamByD=1.0604e+05*x(1); 
  beta=(q*lamByD)./S;
  t_scale=A*L*rho*lamByD./(S*csat);
  delta=0.011850*x(2);
  EY_max=30.820*x(3);
  EY_fit=zeros(7,3);
  for i=1:7
    tspan = [0 tshot(i)/t_scale(i)]; % change to [0 Tshot]
    y0 = zeros(4,1); % Initial concentrations are zero 
    y0(1) = 1-phi+delta;% Initial epsilon
    y0(2) = 1-phi-delta; % Initial epsilon
    y0(3) = 0; %Initial concentration
    y0(4) = 0; %Initial concentration
    eps_max(1)=y0(1)+EY_max/100-y0(1)*EY_max/100;
    eps_max(2)=y0(2)+EY_max/100-y0(2)*EY_max/100;
    options=odeset("MaxStep",tspan(2)/50);
    [t,y] = ode45(@(t,y) ODEsystem2sat(t,y,alpha,beta(i),eps_max),tspan,y0,options);
			      % putting e(0)= 1-sparcity in EY formula
    m_i1=1-y0(1); m_f1=1-min(y(end,1),eps_max(1));
    EY_fit(i,1)=100*(m_i1-m_f1)/m_i1;
    m_i2=1-y0(2); m_f2=1-min(y(end,2),eps_max(2));
    EY_fit(i,2)=100*(m_i2-m_f2)/m_i2;
    EY_fit(i,3)=100*(m_i1+m_i2-m_f1-m_f2)/(m_i1+m_i2);  
  end
  EY_data=[21.3,22.4,22.5,23,22.5,21.5,20.6]';
%plotting graph for extraction yeild and time
  plot(grainSize,EY_data,'k+-',grainSize, EY_fit,'b+-')
  plot(grainSize,EY_data,'k+-',grainSize, EY_fit(:,3),'b+-')
  title(sprintf("Iteration %d",j))
  print("-dpng",sprintf("temp%d.png",j))
  fprintf(fid,"%f %f %f %f %f %d\n", j,x,fun_(para),info)
  printf("%f %f %f %f %f %d\n", j,x,fun_(para),info)
  pause(0)
end
fclose(fid)

